Anomalous dimension of the heavy-light quark current in HQET up to four loops

The anomalous dimension of the heavy-light quark current in HQET is calculated up to four loops. The N$^3$LL perturbative correction to $f_B/f_D$ is obtained.

==> anc/gammaj.m <==
(* \tilde{\gamma}_j (3.3)
   A = \alpha_s/(4\pi)
   nf is the number of dynamic (i.e. not static) flavors
   tf, cf, ca are the usual color factors T_F, C_F, C_A
   dff, dfa are the quartic color factors d_{FF}, d_{FA}, defined in (3.1), (3.2)
   z3, z5 are Zeta[3] and Zeta[5]
*)
( - 3*cf*A
+ cf*A^2*( - cf*(8/3*Pi^2 - 5/2) + ca/3*(2*Pi^2 - 49/2) + 10/3*tf*nf)
+ cf*A^3*( - cf^2*(36*z3 + 8/9*Pi^4 - 32/3*Pi^2 + 37/2)
+ (cf*ca)/3*(142*z3 - 8/15*Pi^4 - 592/9*Pi^2 - 655/12)
- (ca^2)/3*(22*z3 + 4/5*Pi^4 - 130/9*Pi^2 - 1451/36)
- 2/3*cf*tf*nf*(88*z3 - 112/9*Pi^2 - 235/3)
+ 8/3*ca*tf*nf*(19*z3 - 7/9*Pi^2 - 64/9)
+ 140/27*(tf*nf)^2)
+ A^4*(cf^4*(1200*z5 - 168*z3^2 - 896/3*Pi^2*z3 + 394*z3 + 3884/2835*Pi^6 - 4/15*Pi^4 + 136/3*Pi^2 - 691/8)
- cf^3*ca*(5660/3*z5 - 192*z3^2 - 4576/9*Pi^2*z3 + 1275*z3 + 2659/2835*Pi^6 - 119/45*Pi^4 + 2398/9*Pi^2 - 3991/12)
+ cf^2*ca^2*(434/3*z5 - 42*z3^2 - 1916/9*Pi^2*z3 + 39047/27*z3 + 2087/1890*Pi^6 - 2663/90*Pi^4 + 41026/243*Pi^2 - 189671/324)
+ cf*ca^3*(492*z5 + 30*z3^2 + 352/9*Pi^2*z3 - 14666/27*z3 - 1439/8505*Pi^6 + 23/90*Pi^4 - 7246/243*Pi^2 + 179089/648)
+ 8*dfa*(30*z5 + 106/3*Pi^2*z3 - 16*z3 - 452/567*Pi^6 + 29/9*Pi^4 + 46/3*Pi^2 - 8)
+ 4*cf^3*tf*nf*(580/3*z5 - 224/9*Pi^2*z3 - 24*z3 - 29/45*Pi^4 + 68/3*Pi^2 - 119/3)
- (cf^2*ca*tf*nf)/3*(1096*z5 - 736/3*Pi^2*z3 + 18980/9*z3 - 1138/45*Pi^4 - 9404/81*Pi^2 - 32093/27)
- cf*ca^2*tf*nf*(308*z5 + 24*z3^2 + 128/9*Pi^2*z3 - 20792/27*z3 - 874/8505*Pi^6 + 56/27*Pi^4 + 5240/243*Pi^2 + 27269/162)
- 32*dff*nf*(15*z5 + 8/3*Pi^2*z3 - 8*z3 - 437/2835*Pi^6 + 4/9*Pi^4 + 20/3*Pi^2 - 4)
+ 16/27*cf^2*(tf*nf)^2*(326*z3 - 11/5*Pi^4 + 16/9*Pi^2 - 206/3)
- 2/27*cf*ca*(tf*nf)^2*(2272*z3 - 76/5*Pi^4 + 32/9*Pi^2 - 761/3)
- 8/9*cf*(tf*nf)^3*(16*z3 - 83/9)))

